Measuring internal forces in single-stranded DNA: Application to a DNA force clamp

We present a new method for calculating internal forces in DNA structures using coarse-grained models and demonstrate its utility with the oxDNA model. The instantaneous forces on individual nucleotides are explored and related to model potentials, and using our framework, internal forces are calculated for two simple DNA systems and for a recently-published nanoscopic force clamp. Our results highlight some pitfalls associated with conventional methods for estimating internal forces, which are based on elastic polymer models, and emphasise the importance of carefully considering secondary structure and ionic conditions when modelling the elastic behaviour of single-stranded DNA. Beyond its relevance to the DNA nanotechnological community, we expect our approach to be broadly applicable to calculations of internal force in a variety of structures -- from DNA to protein -- and across other coarse-grained simulation models.

==> rm_files.sh <==
#!/bin/bash
rm ss_force_manuscript_arXiv.blg
rm ss_force_manuscript_arXiv.aux
rm ss_force_manuscript_arXiv.blg 
rm ss_force_manuscript_arXiv.log
rm ss_force_manuscript_arXiv.out
rm ss_force_manuscript_arXiv.pdf 
rm ss_force_manuscript_arXiv.synctex.gz


